A redescription mining framework for post-hoc explaining and relating deep learning models

Deep learning models (DLMs) achieve increasingly high performance both on structured and unstructured data. They significantly extended applicability of machine learning to various domains. Their success in making predictions, detecting patterns and generating new data made significant impact on science and industry. Despite these accomplishments, DLMs are difficult to explain because of their enormous size. In this work, we propose a novel framework for post-hoc explaining and relating DLMs using redescriptions. The framework allows cohort analysis of arbitrary DLMs by identifying statistically significant redescriptions of neuron activations. It allows coupling neurons to a set of target labels or sets of descriptive attributes, relating layers within a single DLM or associating different DLMs. The proposed framework is independent of the artificial neural network architecture and can work with more complex target labels (e.g. multi-label or multi-target scenario). Additionally, it can emulate both pedagogical and decompositional approach to rule extraction. The aforementioned properties of the proposed framework can increase explainability and interpretability of arbitrary DLMs by providing different information compared to existing explainable-AI approaches.

==> graphs.py <==
# %%
import numpy as np
import pandas as pd
from datetime import datetime
import seaborn as sns
from matplotlib import pyplot as plt
import matplotlib.pyplot as plt
from matplotlib.patches import Patch
from matplotlib.lines import Line2D
from matplotlib.font_manager import fontManager, FontProperties

sns.set_theme(style="whitegrid")

# Set Montserrat font (needs to be downloaded to the path)
path = "fonts/Montserrat/static/Montserrat-Medium.ttf"
fontManager.addfont(path)
prop = FontProperties(fname=path)
sns.set(font=prop.get_name())
sns.set(font_scale=1.2)

def get_minutes(timestring: str) -> float:
    pt = datetime.strptime(timestring,'%H:%M:%S.%f')
    total_seconds = pt.second + pt.minute*60 + pt.hour*3600
    return total_seconds / 60

linestyles=["-", "--", ":", "-."]

gray = [102/255, 102/255, 102/255, 255/255]
blue = [0/255, 68/255, 170/255, 255/255]
orange = [212/255, 85/255, 0/255, 255/255]
green = [0/255, 128/255, 0/255, 255/255]
colors = [gray, blue, green, orange]

sns.set_palette(sns.color_palette(colors))


height=6
aspect=1.5

# %%
x_name = "Number of entities"
y_name = "Execution time in minutes"

y = [
    ["00:01:33.23", "00:01:33.32", "00:01:30.89", "00:01:29.54", "00:01:33.87", "00:01:32.51", "00:01:33.05", "00:01:33.93", "00:01:30.94", "00:01:33.10"],
    ["00:02:53.15", "00:02:51.66", "00:02:51.19", "00:02:52.34", "00:02:53.66", "00:02:52.17", "00:02:53.22", "00:02:52.94", "00:02:54.28", "00:02:52.28"],
    ["00:05:41.42", "00:05:41.31", "00:05:45.17", "00:05:48.90", "00:05:39.18", "00:05:48.87", "00:05:46.11", "00:05:43.87", "00:05:45.94", "00:06:01.59"],
    ["00:08:33.66", "00:08:30.73", "00:08:43.68", "00:08:36.62", "00:08:28.65", "00:08:27.28", "00:08:52.61", "00:08:54.49", "00:08:58.82", "00:08:57.71"],
    ["00:11:14.54", "00:11:01.11", "00:11:26.86", "00:11:21.80", "00:11:00.20", "00:11:03.30", "00:11:00.85", "00:11:11.22", "00:11:40.05", "00:11:33.90"],
    ["00:14:16.19", "00:13:54.69", "00:14:03.68", "00:14:53.40", "00:14:06.30", "00:14:11.32", "00:14:34.42", "00:13:51.37", "00:13:58.26", "00:14:03.85"],
    ["00:16:59.53", "00:16:51.78", "00:17:40.61", "00:17:16.86", "00:17:20.62", "00:17:14.72", "00:17:24.56", "00:17:03.90", "00:17:13.77", "00:17:35.79"],
    ["00:23:33.86", "00:24:01.82", "00:23:28.88", "00:23:21.45", "00:23:35.02", "00:23:42.51", "00:23:42.90", "00:23:38.47", "00:24:55.28", "00:24:12.27"],
    ["00:30:24.58", "00:31:43.73", "00:31:31.89", "00:31:15.81", "00:30:18.66", "00:30:16.56", "00:29:52.91", "00:30:05.35", "00:29:57.93", "00:30:37.73"],
    ["00:34:50.13", "00:37:00.22", "00:34:16.98", "00:36:12.38", "00:34:53.21", "00:35:46.81", "00:35:58.21", "00:35:02.47", "00:35:09.30", "00:34:40.7"],
]
x = [500 * (1 + i) for i in range(len(y))]
y = [[get_minutes(val) for val in y[i]] for i in range(len(y))]
y_means = [np.mean(ys) for ys in y]

data = []

for i in range(len(y)):
    for val in y[i]:
        data.append({x_name: x[i], y_name: val})
        
df = pd.DataFrame(data)

g = sns.catplot(
    data=df, x=x_name, y=y_name,
    kind="point",
    color=blue,
    capsize=.2,
    errorbar="sd",
    height=height,
    aspect=aspect,
    linestyle=":",
)
g.despine(left=True)
g.figure.savefig("TimeEntities.pdf")

# %%
x_name = "Total number of neurons"
y_name = "Execution time in minutes"

y = [
    ["00:06:19.09", "00:06:17.15", "00:06:16.69", "00:06:15.65", "00:06:20.12", "00:06:17.24", "00:06:23.11", "00:06:21.02", "00:06:16.54", "00:06:19.27"],
    ["00:15:31.62", "00:15:34.14", "00:15:37.10", "00:15:30.31", "00:15:33.67", "00:15:45.10", "00:15:36.50", "00:15:37.69", "00:15:30.98", "00:15:29.12"],
    ["00:10:29.13", "00:10:28.97", "00:10:25.75", "00:10:34.13", "00:10:34.88", "00:10:27.78", "00:10:25.05", "00:10:27.49", "00:10:34.73", "00:10:30.61"],
    ["00:19:34.96", "00:19:37.94", "00:19:38.11", "00:19:25.39", "00:19:35.26", "00:19:32.17", "00:19:34.74", "00:19:34.71", "00:19:45.23", "00:19:34.55"],
    ["00:30:46.04", "00:30:55.77", "00:31:01.40", "00:30:59.33", "00:31:14.67", "00:31:03.45", "00:31:05.72", "00:31:12.38", "00:30:49.81", "00:30:48.92"],
]
x = [100 * (1 + i) for i in range(len(y))]
y = [[get_minutes(val) for val in y[i]] for i in range(len(y))]
y_means = [np.mean(ys) for ys in y]

data = []

for i in range(len(y)):
    for val in y[i]:
        data.append({x_name: x[i], y_name: val})
        
df = pd.DataFrame(data)

g = sns.catplot(
    data=df, x=x_name, y=y_name,
    kind="point",
    color=blue,
    capsize=.2,
    errorbar="sd",
    height=height,
    aspect=aspect,
    linestyle=":",
)
g.despine(left=True)
g.figure.savefig("TimeAttributes.pdf")

# %%



x_name = "Number of views"
y_name = "Execution time in minutes"
cat_name = "Category"
linewidth = 2

y = [
    [
        {cat_name: "WorkSetSize=10000 and MaxRSSize=30000", x_name: 2, y_name: ["00:01:28.68", "00:01:28.80", "00:01:29.71", "00:01:28.59", "00:01:28.49", "00:01:29.21", "00:01:29.93", "00:01:30.51", "00:01:31.31", "00:01:29.59"]},
    ],
    [
        {cat_name: "WorkSetSize=10000 and MaxRSSize=30000", x_name: 3, y_name: ["00:05:02.98", "00:05:02.34", "00:05:05.29", "00:05:04.77", "00:05:04.83", "00:05:03.52", "00:05:09.06", "00:05:01.46", "00:05:06.25", "00:05:14.17"]},
    ],
    [
        {cat_name: "WorkSetSize=1200 and MaxRSSize=1500", x_name: 4, y_name: ["00:45:48.24", "00:46:28.45", "00:49:42.26", "00:51:11.61", "00:50:21.04", "00:43:42.07", "00:50:45.01", "00:45:25.11", "00:51:15.89", "00:46:31.27"]},
    ],
    [
        {cat_name: "WorkSetSize=1500 and MaxRSSize=2000", x_name: 4, y_name: ["01:12:56.00", "01:12:10.00", "01:15:06.00", "01:15:09.00", "01:07:25.00", "01:07:11.00", "01:07:30.00", "01:08:06.00", "01:10:55.00", "01:07:18.00"]},
    ],
    [
        {cat_name: "WorkSetSize=2000 and MaxRSSize=3000", x_name: 4, y_name: ["01:46:04.00", "01:48:58.00", "01:46:43.00", "01:56:31.00", "01:57:25.00", "01:47:35.00", "02:01:42.00", "01:50:11.00", "02:01:06.00", "02:00:42.00"]},
    ],
]

point0 = (2-2, np.mean([get_minutes(s) for s in ["00:01:28.68", "00:01:28.80", "00:01:29.71", "00:01:28.59", "00:01:28.49", "00:01:29.21", "00:01:29.93", "00:01:30.51", "00:01:31.31", "00:01:29.59"]]))
point1 = (3-2, np.mean([get_minutes(s) for s in ["00:05:02.98", "00:05:02.34", "00:05:05.29", "00:05:04.77", "00:05:04.83", "00:05:03.52", "00:05:09.06", "00:05:01.46", "00:05:06.25", "00:05:14.17"]]))
point2 = (4-2, np.mean([get_minutes(s) for s in ["00:45:48.24", "00:46:28.45", "00:49:42.26", "00:51:11.61", "00:50:21.04", "00:43:42.07", "00:50:45.01", "00:45:25.11", "00:51:15.89", "00:46:31.27"]]))
point3 = (4-2, np.mean([get_minutes(s) for s in ["01:12:56.00", "01:12:10.00", "01:15:06.00", "01:15:09.00", "01:07:25.00", "01:07:11.00", "01:07:30.00", "01:08:06.00", "01:10:55.00", "01:07:18.00"]]))
point4 = (4-2, np.mean([get_minutes(s) for s in ["01:46:04.00", "01:48:58.00", "01:46:43.00", "01:56:31.00", "01:57:25.00", "01:47:35.00", "02:01:42.00", "01:50:11.00", "02:01:06.00", "02:00:42.00"]]))


categories = [
"WorkSetSize=10000 and MaxRSSize=30000",
"WorkSetSize=1200 and MaxRSSize=1500",
"WorkSetSize=1500 and MaxRSSize=2000",
"WorkSetSize=2000 and MaxRSSize=3000",
]

data = []
for i in range(len(y)):
    for d in y[i]:
        for val in d[y_name]:
            data.append({x_name: d[x_name], cat_name: d[cat_name], y_name: get_minutes(val)})
        
df = pd.DataFrame(data)

g = sns.catplot(
    data=df, x=x_name, y=y_name,
    kind="point",
    # color=blue,
    hue=cat_name,
    capsize=.07,
    errorbar="sd",
    height=height,
    aspect=aspect,
    linestyle="",
    legend_out=False,
)

legend_elements = ([Line2D((0,1),(0,0), color=colors[i], linestyle=linestyles[i], label=categories[i])
                     for i in range(len(categories))])
legend = plt.legend(title="", loc='upper left', handles=legend_elements, labels=categories, labelcolor='linecolor')

g.ax.plot(
    [point0[0], point1[0]],
    [point0[1], point1[1]],
    color=gray,
    linestyle="-",
    linewidth=linewidth,
)

g.ax.plot(
    [point1[0], point2[0]],
    [point1[1], point2[1]],
    color=blue,
    linestyle="--",
    linewidth=linewidth,    
)

g.ax.plot(
    [point1[0], point3[0]],
    [point1[1], point3[1]],
    color=green,
    linestyle=":",
    linewidth=linewidth,    
)

g.ax.plot(
    [point1[0], point4[0]],
    [point1[1], point4[1]],
    color=orange,
    linestyle="-.",
    linewidth=linewidth,
)

g.set(xlim=(-0.1, 2.1))
g.despine(left=True)
g.figure.savefig("TimeViews.pdf")



